Instruction-Guided Visual Masking

Instruction following is crucial in contemporary LLM. However, when extended to multimodal setting, it often suffers from misalignment between specific textual instruction and targeted local region of an image. To achieve more accurate and nuanced multimodal instruction following, we introduce Instruction-guided Visual Masking (IVM), a new versatile visual grounding model that is compatible with diverse multimodal models, such as LMM and robot model. By constructing visual masks for instruction-irrelevant regions, IVM-enhanced multimodal models can effectively focus on task-relevant image regions to better align with complex instructions. Specifically, we design a visual masking data generation pipeline and create an IVM-Mix-1M dataset with 1 million image-instruction pairs. We further introduce a new learning technique, Discriminator Weighted Supervised Learning (DWSL) for preferential IVM training that prioritizes high-quality data samples. Experimental results on generic multimodal tasks such as VQA and embodied robotic control demonstrate the versatility of IVM, which as a plug-and-play tool, significantly boosts the performance of diverse multimodal models, yielding new state-of-the-art results across challenging multimodal benchmarks. Code, model and data are available at https://github.com/2toinf/IVM.

==> Styles/Assets/line.py <==
import matplotlib.pyplot as plt
import numpy as np


color = ['#DC4437',  '#4385F5', '#F5B400'] # google

labels = ["10K", "50K", "100K", "200K", "500K", "1M"] # x轴标签

# pdata = [0.3027, 0.25, 0.24]
# pyerr = [0.0128, 0.017, 0.014]

dwsl_data = [-6.3, 5.1, 12.5, 15.1, 19.8, 26.2]
sl_data = [-5.8, 4.7, 10.7, 13.4, 12.2, 16.2]
wo_human = [-7.2, -3.9, 0.7, 5.1, 8.2, 10.3]

# tdata = [0.3616, 0.28, 0.23]
# tyerr = [0.0143, 0.0242, 0.0017]


x=[1, 2, 3, 4, 5, 6]
# x = np.arange(len(labels)) # x轴刻度位置


label_size = 18
ticks_size = 10

legend_size = 10

font = {'family' : 'Times New Roman',
'weight' : 'normal',
'size'   : 10,
}

legend_font = {'family' : 'Times New Roman',
'weight' : 'normal',
'size'   : legend_size,
}

text_font = {'family' : 'Calibri',
'weight' : 'normal',
'size'   : 10,
}


fig = plt.figure(figsize=(5,3.))

fig1 = fig.add_subplot(1,1,1) 

width = 0.4
plt.axhline(9.9, alpha = 0.3, color="k", linestyle="--",label='Human label (10K) only')

plt.errorbar(x, dwsl_data, color=color[0], fmt='--o', markerfacecolor='none', markeredgewidth=2, ecolor='#ED9C98',capsize=5,label='DWSL')

for i in range(len(x)):
    if dwsl_data[i] >= 0:
        plt.text(x[i], dwsl_data[i] + 5, f'+{dwsl_data[i]:.1f}' if dwsl_data[i]>0 else f'{dwsl_data[i]:.1f}', font=text_font, ha='center', va='top', fontweight='bold', color='#109D59' if dwsl_data[i]>0 else '#6E6E69')


plt.errorbar(x, sl_data, color=color[1], fmt='--o', markerfacecolor='none', markeredgewidth=2, ecolor='#A0C2FF',capsize=5,label='Human + Machine label')

# for i in range(len(x)):
#     if sl_data[i] >= 0:
#         plt.text(x[i], sl_data[i] - 5, f'+{sl_data[i]:.1f}' if sl_data[i]>0 else f'{sl_data[i]:.1f}', font=text_font, ha='center', va='bottom', fontweight='bold', color='#6E6E69')


plt.errorbar(x, wo_human, color=color[2], fmt='--o', markerfacecolor='none', markeredgewidth=2, ecolor='#A0C2FF',capsize=5,label='Machine label only')

# for i in range(len(x)):
#     plt.text(x[i], sl_data[i] - 5, f'+{sl_data[i]:.1f}' if sl_data[i]>0 else f'{sl_data[i]:.1f}', font=text_font, ha='center', va='bottom', fontweight='bold', color='#6E6E69')



my_y_ticks = np.arange(-9, 36, 9)

plt.yticks(my_y_ticks)
plt.ylim([-12,32])

my_x_ticks = np.arange(-0.0, 7, 1)

plt.xticks(my_x_ticks)
plt.xlim([0.7,6.3])


# 添加刻度标签和图例
plt.xticks(x, labels)
plt.tick_params(labelsize=ticks_size)
labels = fig1.get_xticklabels() + fig1.get_yticklabels()
[label.set_fontname('Times New Roman') for label in labels]

plt.legend(ncol=2,prop = legend_font,bbox_to_anchor=(0.95, -0.3))
# plt.legend(ncol=2,prop = legend_font, loc='lower right')
plt.xlabel('Number of machine-generated data', fontdict=font)
plt.ylabel('IVM-enhanced GPT4-V Gains', fontdict=font)
# plt.title('All Frankakitchen Tasks', fontdict = font)
# 显示图形

plt.tight_layout()
plt.savefig('dwsl.png',  bbox_inches='tight', dpi=600)
